Absence of inhomogeneous chiral phases in 2+1-dimensional four-fermion and Yukawa models

We show the absence of an instability of homogeneous (chiral) condensates against spatially inhomogeneous perturbations for various 2+1-dimensional four-fermion and Yukawa models. All models are studied at non-zero baryon chemical potential, while some of them are also subjected to chiral and isospin chemical potential. The considered theories contain up to 16 Lorentz-(pseudo)scalar fermionic interaction channels. We prove the stability of homogeneous condensates by analyzing the bosonic two-point function, which can be expressed in a purely analytical form at zero temperature. Our analysis is presented in a general manner for all of the different discussed models. We argue that the absence of an inhomogeneous chiral phase (where the chiral condensate is spatially non-uniform) follows from this lack of instability. Furthermore, the existence of a moat regime, where the bosonic wave function renormalization is negative, in these models is ruled out.

==> anc/l2plots.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import proplot as pplt
from scipy.integrate import quad
plt.style.use("./stylesheet.mplstyle")


#Functions for the Calculation of L_2

def distribution(x):
    if x < 0:
        return 1 / (1 + np.exp(x))
    else:
        return np.exp(-x) / (1 + np.exp(-x))


def ell2TZeroCombined(mass, q, mu):
    if mu**2 >= mass**2 + q**2 / 4:
        return 0
    elif np.abs(q) > 0 and mu**2 >= mass**2 and mu**2 < mass**2 + q**2 / 4:
        return (
            2
            / (np.pi * q)
            * np.arctan(np.sqrt(q**2 + 4 * (mass**2 - mu**2)) / (2 * mu))
        )
    elif np.abs(q) > 0 and np.abs(mass) > 0 and mu**2 < mass**2:
        return 2 / (np.pi * q) * np.arctan(q / (2 * np.abs(mass)))
    elif np.abs(q) == 0 and np.abs(mass) > 0 and mu**2 <= mass**2:
        return 1 / (np.pi * np.abs(mass))
    else:
        1 / q


def ell2NonZeroT(mass, q, T, mu):
    if np.abs(q) == 0:
        return (
            4
            / np.pi
            * quad(ell2MediumNonZeroTIntegrandQZero, 0, np.inf, args=(mass, T, mu))[0]
        )
    elif np.abs(mass) == 0 and np.abs(q) > 0:
        return (
            1 / q
            - 2
            / (np.pi * q)
            * quad(ell2MediumNonZeroTZeroMassIntegrand, 0, q / 2, args=(q, T, mu))[0]
        )
    elif np.abs(mass) > 0 and np.abs(q) > 0:
        return (
            2 / (np.pi * q) * np.arctan(q / (2 * np.abs(mass)))
            - 2
            / (np.pi * q)
            * quad(ell2MediumNonZeroTIntegrand, 0, q / 2, args=(mass, q, T, mu))[0]
        )


def ell2MediumNonZeroTIntegrand(p, mass, q, T, mu):
    E = np.sqrt(p**2 + mass**2)
    return (
        p
        / E
        * (distribution((E + mu) / T) + distribution((E - mu) / T))
        / np.sqrt(q**2 / 4 - p**2)
    )


def ell2MediumNonZeroTZeroMassIntegrand(p, q, T, mu):
    return (distribution((p + mu) / T) + distribution((p - mu) / T)) / np.sqrt(
        q**2 / 4 - p**2
    )


def ell2MediumNonZeroTIntegrandQZero(p, mass, T, mu):
    E = np.sqrt(p**2 + mass**2)
    return (
        p
        / (4 * E**3)
        * (
            1
            - (1 + E / T) * (distribution((E + mu) / T) + distribution((E - mu) / T))
            + E
            / T
            * (distribution((E + mu) / T) ** 2 + distribution((E - mu) / T) ** 2)
        )
    )


def ell2(mass, q, T, mu):
    if T == 0:
        return ell2TZeroCombined(mass, q, mu)
    else:
        return ell2NonZeroT(mass, q, T, mu)


vell2 = np.vectorize(ell2)
vEll2NonZeroT = np.vectorize(ell2NonZeroT)


def Ell2PM(mass, q, T, mu, pm):
    '''
    This function calculates the functions L_(2,+) (pm==1) and L_(2,-) (pm==-1)
    as defined in Eq. (16) in the paper.
    All special cases of mass,q,T and mu are implemented.
    '''
    if pm == 1:
        return 1 / 2 * (q**2 + 4 * mass**2) * vell2(mass, q, T, mu)
    elif pm == -1:
        return 1 / 2 * (q**2) * vell2(mass, q, T, mu)
    else:
        return 0
vEll2PM = np.vectorize(Ell2PM)



# Producing the plot from Figure 1


def truncate_colormap(cmap, minval=0.0, maxval=1.0, n=300):
    '''
    Function to truncate a colormap. 
    Implementation from 
    https://stackoverflow.com/questions/18926031/how-to-extract-a-subset-of-a-colormap-as-a-new-colormap-in-matplotlib
    '''
    new_cmap = colors.LinearSegmentedColormap.from_list(
        'trunc({n},{a:.2f},{b:.2f})'.format(n=cmap.name, a=minval, b=maxval),
        cmap(np.linspace(minval, maxval, n)))
    return new_cmap


# Create a custom version of the mako colormap
cmap = plt.get_cmap('mako')
makoRTruncated = truncate_colormap(cmap.reversed(), 0.0, 0.7)



def makeEll2Plots(ax,mr,qr,mu,T,sign,manual=None):
    '''
    Plots L_2 in the given axes ax.

        Parameters:
            mr (float range): Mass values for the plot
            qr (float range): Momentum values for the plot
            mu (float): chemical potential
            T  (float): temperature
            sign (interger): The sign whether to plot L_(2,+) or L_2(2,-)
            manual (list of tuples): manual placement for contour labels
    '''
    
    colors='Black'
    TZeroColor=colors

    extent=[qr.min(), qr.max(), mr.min(), mr.max()]
    res = np.empty((len(mr), len(qr)))
    for i, m in enumerate(mr):
        res[i] = vEll2PM(m, qr, T, mu, sign)
    c=ax.imshow(
            res,
            vmin=res.min(),
            vmax=1.3,
            extent=extent,
            origin="lower",
            aspect=qr.max()/mr.max(),
            interpolation='bicubic',
            cmap=makoRTruncated
        )
    levels=np.arange(0.25,res.max(),0.25)
    contours=ax.contour(res,levels,colors=colors,
                        origin='lower',extent=extent,linewidths=0.5)
    plt.clabel(contours, inline=True,inline_spacing=7, fontsize=8,manual=manual)
    if T==0:
        contours=ax.contour(res,(0.0),colors=TZeroColor,origin='lower',extent=extent,linewidths=0.5)
        plt.clabel(contours, inline=True,inline_spacing=7, fontsize=8.5,fmt='%.2f',manual=[(2.0,0.2)],use_clabeltext=True)
    if sign==1:   
        ax.text(0.2,0.1,r'$L_{{2,+}}$' '\n' r'$T/\mathcal{{M}}_0={:.2f}$''\n' r'$\mu/\mathcal{{M}}_0={:.1f}$'.format(T,mu),
                verticalalignment='bottom', horizontalalignment='left'
                )
                
    else:
        ax.text(0.2,0.1,r'$L_{{2,-}}$' '\n' r'$T/\mathcal{{M}}_0={:.2f}$''\n' r'$\mu/\mathcal{{M}}_0={:.1f}$'.format(T,mu),
                verticalalignment='bottom', horizontalalignment='left'
                )
    return c


fig = plt.figure(figsize=(6.8, 5.5))
gs = fig.add_gridspec(2, 3, hspace=0.1, wspace=0.0,width_ratios=[1.0,1.0,0.08])
ax3=fig.add_subplot(gs[1,0])
ax4=fig.add_subplot(gs[1,1],sharey=ax3)
plt.setp(ax4.get_yticklabels(), visible=False)
ax1=fig.add_subplot(gs[0,0],sharex=ax3)
plt.setp(ax1.get_xticklabels(), visible=False)
ax2=fig.add_subplot(gs[0,1],sharex=ax4,sharey=ax1)
plt.setp(ax2.get_yticklabels(), visible=False)
plt.setp(ax2.get_xticklabels(), visible=False)
axc=fig.add_subplot(gs[:,2])

T = 0.0
mu = 1.0
mr = np.linspace(0, 1.5, 501)
qr = np.linspace(0, 3.0, 501)
makeEll2Plots(ax1,mr,qr,mu,T,1,
              manual=[(2.0,0.5),(2.15,0.55),(2.33,0.6),(2.7,0.8),(2.2,1.2)]
              )
makeEll2Plots(ax2,mr,qr,mu,T,-1,
              manual=[(1.6,1.2),(2.2,1.2),(2.75,1.2)])

T = 0.05
mr = np.linspace(0, 1.5, 51)
qr = np.linspace(0, 3.0, 51)
makeEll2Plots(ax3,mr,qr,mu,T,1,
               manual=[(2.0,0.5),(2.15,0.55),(2.33,0.6),(2.7,0.8),(2.2,1.2)],)
c=makeEll2Plots(ax4,mr,qr,mu,T,-1,
                manual=[(1.6,1.2),(2.2,1.2),(2.75,1.2)])


fig.colorbar(c, cax=axc,label=r"$L_{2,\pm}/\mathcal{M}_0$")

ax3.set_xlabel(r"$q/\mathcal{M}_0$")
ax4.set_xlabel(r"$q/\mathcal{M}_0$")
ax1.set_ylabel(r"$M/\mathcal{M}_0$")
ax3.set_ylabel(r"$M/\mathcal{M}_0$")


plt.savefig("Ell2_4x4.pdf")

==> anc/stylesheet.mplstyle <==
#### MATPLOTLIBRC FORMAT

## NOTE FOR END USERS: DO NOT EDIT THIS FILE!
##
## This is a sample Matplotlib configuration file - you can find a copy
## of it on your system in site-packages/matplotlib/mpl-data/matplotlibrc
## (relative to your Python installation location).
##
## You should find a copy of it on your system at
## site-packages/matplotlib/mpl-data/matplotlibrc (relative to your Python
## installation location).  DO NOT EDIT IT!
##
## If you wish to change your default style, copy this file to one of the
## following locations:
##     Unix/Linux:
##         $HOME/.config/matplotlib/matplotlibrc OR
##         $XDG_CONFIG_HOME/matplotlib/matplotlibrc (if $XDG_CONFIG_HOME is set)
##     Other platforms:
##         $HOME/.matplotlib/matplotlibrc
## and edit that copy.
##
## See https://matplotlib.org/users/customizing.html#the-matplotlibrc-file
## for more details on the paths which are checked for the configuration file.
##
## Blank lines, or lines starting with a comment symbol, are ignored, as are
## trailing comments.  Other lines must have the format:
##     key: val  # optional comment
##
## Formatting: Use PEP8-like style (as enforced in the rest of the codebase).
## All lines start with an additional '#', so that removing all leading '#'s
## yields a valid style file.
##
## Colors: for the color values below, you can either use
##     - a Matplotlib color string, such as r, k, or b
##     - an RGB tuple, such as (1.0, 0.5, 0.0)
##     - a hex string, such as ff00ff
##     - a scalar grayscale intensity such as 0.75
##     - a legal html color name, e.g., red, blue, darkslategray
##
## Matplotlib configuration are currently divided into following parts:
##     - BACKENDS
##     - LINES
##     - PATCHES
##     - HATCHES
##     - BOXPLOT
##     - FONT
##     - TEXT
##     - LaTeX
##     - AXES
##     - DATES
##     - TICKS
##     - GRIDS
##     - LEGEND
##     - FIGURE
##     - IMAGES
##     - CONTOUR PLOTS
##     - ERRORBAR PLOTS
##     - HISTOGRAM PLOTS
##     - SCATTER PLOTS
##     - AGG RENDERING
##     - PATHS
##     - SAVING FIGURES
##     - INTERACTIVE KEYMAPS
##     - ANIMATION

##### CONFIGURATION BEGINS HERE


## ***************************************************************************
## * BACKENDS                                                                *
## ***************************************************************************
## The default backend.  If you omit this parameter, the first working
## backend from the following list is used:
##     MacOSX Qt5Agg Gtk3Agg TkAgg WxAgg Agg
## Other choices include:
##     Qt5Cairo GTK3Cairo TkCairo WxCairo Cairo
##     Qt4Agg Qt4Cairo Wx  # deprecated.
##     PS PDF SVG Template
## You can also deploy your own backend outside of Matplotlib by referring to
## the module name (which must be in the PYTHONPATH) as 'module://my_backend'.
#backend: Agg

## The port to use for the web server in the WebAgg backend.
#webagg.port: 8988

## The address on which the WebAgg web server should be reachable
#webagg.address: 127.0.0.1

## If webagg.port is unavailable, a number of other random ports will
## be tried until one that is available is found.
#webagg.port_retries: 50

## When True, open the web browser to the plot that is shown
#webagg.open_in_browser: True

## If you are running pyplot inside a GUI and your backend choice
## conflicts, we will automatically try to find a compatible one for
## you if backend_fallback is True
#backend_fallback: True

#interactive: False
#toolbar:     toolbar2  # {None, toolbar2, toolmanager}
#timezone:    UTC       # a pytz timezone string, e.g., US/Central or Europe/Paris


## ***************************************************************************
## * LINES                                                                   *
## ***************************************************************************
## See https://matplotlib.org/api/artist_api.html#module-matplotlib.lines
## for more information on line properties.
lines.linewidth: 1.3               # line width in points
#lines.linestyle: -                 # solid line
#lines.color:     C0                # has no affect on plot(); see axes.prop_cycle
#lines.marker:          None        # the default marker
#lines.markerfacecolor: auto        # the default marker face color
#lines.markeredgecolor: auto        # the default marker edge color
#lines.markeredgewidth: 1.0         # the line width around the marker symbol
lines.markersize:      3           # marker size, in points
#lines.dash_joinstyle:  round       # {miter, round, bevel}
#lines.dash_capstyle:   butt        # {butt, round, projecting}
#lines.solid_joinstyle: round       # {miter, round, bevel}
#lines.solid_capstyle:  projecting  # {butt, round, projecting}
#lines.antialiased: True            # render lines in antialiased (no jaggies)

## The three standard dash patterns.  These are scaled by the linewidth.
#lines.dashed_pattern: 3.7, 1.6
#lines.dashdot_pattern: 6.4, 1.6, 1, 1.6
#lines.dotted_pattern: 1, 1.65
#lines.scale_dashes: True

#markers.fillstyle: full  # {full, left, right, bottom, top, none}

#pcolor.shading : flat
#pcolormesh.snap : True  # Whether to snap the mesh to pixel boundaries. This
                         # is provided solely to allow old test images to remain
                         # unchanged. Set to False to obtain the previous behavior.

## ***************************************************************************
## * PATCHES                                                                 *
## ***************************************************************************
## Patches are graphical objects that fill 2D space, like polygons or circles.
## See https://matplotlib.org/api/artist_api.html#module-matplotlib.patches
## for more information on patch properties.
#patch.linewidth:       1      # edge width in points.
#patch.facecolor:       C0
#patch.edgecolor:       black  # if forced, or patch is not filled
#patch.force_edgecolor: False  # True to always use edgecolor
#patch.antialiased:     True   # render patches in antialiased (no jaggies)


## ***************************************************************************
## * HATCHES                                                                 *
## ***************************************************************************
#hatch.color:     black
#hatch.linewidth: 1.0


## ***************************************************************************
## * BOXPLOT                                                                 *
## ***************************************************************************
#boxplot.notch:       False
#boxplot.vertical:    True
#boxplot.whiskers:    1.5
#boxplot.bootstrap:   None
#boxplot.patchartist: False
#boxplot.showmeans:   False
#boxplot.showcaps:    True
#boxplot.showbox:     True
#boxplot.showfliers:  True
#boxplot.meanline:    False

#boxplot.flierprops.color:           black
#boxplot.flierprops.marker:          o
#boxplot.flierprops.markerfacecolor: none
#boxplot.flierprops.markeredgecolor: black
#boxplot.flierprops.markeredgewidth: 1.0
#boxplot.flierprops.markersize:      6
#boxplot.flierprops.linestyle:       none
#boxplot.flierprops.linewidth:       1.0

#boxplot.boxprops.color:     black
#boxplot.boxprops.linewidth: 1.0
#boxplot.boxprops.linestyle: -

#boxplot.whiskerprops.color:     black
#boxplot.whiskerprops.linewidth: 1.0
#boxplot.whiskerprops.linestyle: -

#boxplot.capprops.color:     black
#boxplot.capprops.linewidth: 1.0
#boxplot.capprops.linestyle: -

#boxplot.medianprops.color:     C1
#boxplot.medianprops.linewidth: 1.0
#boxplot.medianprops.linestyle: -

#boxplot.meanprops.color:           C2
#boxplot.meanprops.marker:          ^
#boxplot.meanprops.markerfacecolor: C2
#boxplot.meanprops.markeredgecolor: C2
#boxplot.meanprops.markersize:       6
#boxplot.meanprops.linestyle:       --
#boxplot.meanprops.linewidth:       1.0


## ***************************************************************************
## * FONT                                                                    *
## ***************************************************************************
## The font properties used by `text.Text`.
## See https://matplotlib.org/api/font_manager_api.html for more information
## on font properties.  The 6 font properties used for font matching are
## given below with their default values.
##
## The font.family property can take either a concrete font name (not supported
## when rendering text with usetex), or one of the following five generic
## values:
##     - 'serif' (e.g., Times),text.usetex
##     - 'sans-serif' (e.g., Helvetica),
##     - 'cursive' (e.g., Zapf-Chancery),
##     - 'fantasy' (e.g., Western), and
##     - 'monospace' (e.g., Courier).
## Each of these values has a corresponding default list of font names
## (font.serif, etc.); the first available font in the list is used.  Note that
## for font.serif, font.sans-serif, and font.monospace, the first element of
## the list (a DejaVu font) will always be used because DejaVu is shipped with
## Matplotlib and is thus guaranteed to be available; the other entries are
## left as examples of other possible values.
##
## The font.style property has three values: normal (or roman), italic
## or oblique.  The oblique style will be used for italic, if it is not
## present.
##
## The font.variant property has two values: normal or small-caps.  For
## TrueType fonts, which are scalable fonts, small-caps is equivalent
## to using a font size of 'smaller', or about 83%% of the current font
## size.
##
## The font.weight property has effectively 13 values: normal, bold,
## bolder, lighter, 100, 200, 300, ..., 900.  Normal is the same as
## 400, and bold is 700.  bolder and lighter are relative values with
## respect to the current weight.
##
## The font.stretch property has 11 values: ultra-condensed,
## extra-condensed, condensed, semi-condensed, normal, semi-expanded,
## expanded, extra-expanded, ultra-expanded, wider, and narrower.  This
## property is not currently implemented.
##
## The font.size property is the default font size for text, given in points.
## 10 pt is the standard value.
##
## Note that font.size controls default text sizes.  To configure
## special text sizes tick labels, axes, labels, title, etc., see the rc
## settings for axes and ticks.  Special text sizes can be defined
## relative to font.size, using the following values: xx-small, x-small,
## small, medium, large, x-large, xx-large, larger, or smaller

font.family:  serif
font.serif:  Computer Modern
#font.style:   normal
#font.variant: normal
#font.weight:  normal
#font.stretch: normal
font.size:    8.5

#font.serif:      DejaVu Serif, Bitstream Vera Serif, Computer Modern Roman, New Century Schoolbook, Century Schoolbook L, Utopia, ITC Bookman, Bookman, Nimbus Roman No9 L, Times New Roman, Times, Palatino, Charter, serif
#font.sans-serif: DejaVu Sans, Bitstream Vera Sans, Computer Modern Sans Serif, Lucida Grande, Verdana, Geneva, Lucid, Arial, Helvetica, Avant Garde, sans-serif
#font.cursive:    Apple Chancery, Textile, Zapf Chancery, Sand, Script MT, Felipa, Comic Neue, Comic Sans MS, cursive
#font.fantasy:    Chicago, Charcoal, Impact, Western, Humor Sans, xkcd, fantasy
#font.monospace:  DejaVu Sans Mono, Bitstream Vera Sans Mono, Computer Modern Typewriter, Andale Mono, Nimbus Mono L, Courier New, Courier, Fixed, Terminal, monospace


## ***************************************************************************
## * TEXT                                                                    *
## ***************************************************************************
## The text properties used by `text.Text`.
## See https://matplotlib.org/api/artist_api.html#module-matplotlib.text
## for more information on text properties
#text.color: black


## ***************************************************************************
## * LaTeX                                                                   *
## ***************************************************************************
## For more information on LaTeX properties, see
## https://matplotlib.org/tutorials/text/usetex.html
text.usetex: true  # use latex for all text handling. The following fonts
                     # are supported through the usual rc parameter settings:
                     # new century schoolbook, bookman, times, palatino,
                     # zapf chancery, charter, serif, sans-serif, helvetica,
                     # avant garde, courier, monospace, computer modern roman,
                     # computer modern sans serif, computer modern typewriter
                     # If another font is desired which can loaded using the
                     # LaTeX \usepackage command, please inquire at the
                     # Matplotlib mailing list

# text.latex.preamble:  \usepackage{amsmath} \usepackage{amssymb} \usepackage{upgreek}
  # IMPROPER USE OF THIS FEATURE WILL LEAD TO LATEX FAILURES
                        # AND IS THEREFORE UNSUPPORTED. PLEASE DO NOT ASK FOR HELP
                        # IF THIS FEATURE DOES NOT DO WHAT YOU EXPECT IT TO.
                        # text.latex.preamble is a single line of LaTeX code that
                        # will be passed on to the LaTeX system. It may contain
                        # any code that is valid for the LaTeX "preamble", i.e.
                        # between the "\documentclass" and "\begin{document}"
                        # statements.
                        # Note that it has to be put on a single line, which may
                        # become quite long.
                        # The following packages are always loaded with usetex, so
                        # beware of package collisions: color, geometry, graphicx,
                        # type1cm, textcomp.
                        # Adobe Postscript (PSSNFS) font packages may also be
                        # loaded, depending on your font settings.

## FreeType hinting flag ("foo" corresponds to FT_LOAD_FOO); may be one of the
## following (Proprietary Matplotlib-specific synonyms are given in parentheses,
## but their use is discouraged):
## - default: Use the font's native hinter if possible, else FreeType's auto-hinter.
##            ("either" is a synonym).
## - no_autohint: Use the font's native hinter if possible, else don't hint.
##                ("native" is a synonym.)
## - force_autohint: Use FreeType's auto-hinter.  ("auto" is a synonym.)
## - no_hinting: Disable hinting.  ("none" is a synonym.)
#text.hinting: force_autohint

#text.hinting_factor: 8  # Specifies the amount of softness for hinting in the
                         # horizontal direction.  A value of 1 will hint to full
                         # pixels.  A value of 2 will hint to half pixels etc.
#text.kerning_factor : 0  # Specifies the scaling factor for kerning values. This
                          # is provided solely to allow old test images to remain
                          # unchanged. Set to 6 to obtain previous behavior. Values
                          # other than 0 or 6 have no defined meaning.
#text.antialiased: True  # If True (default), the text will be antialiased.
                         # This only affects raster outputs.

## The following settings allow you to select the fonts in math mode.
mathtext.fontset: cm


## "mathtext.fontset: custom" is defined by the mathtext.bf, .cal, .it, ...
## settings which map a TeX font name to a fontconfig font pattern.  (These
## settings are not used for other font sets.)
#mathtext.bf:  sans:bold
#mathtext.cal: cursive
#mathtext.it:  sans:italic
#mathtext.rm:  sans
#mathtext.sf:  sans
#mathtext.tt:  monospace
#mathtext.fallback: stix
#mathtext.default: it  # The default font to use for math.
                       # Can be any of the LaTeX font names, including
                       # the special name "regular" for the same font
                       # used in regular text.


## ***************************************************************************
## * AXES                                                                    *
## ***************************************************************************
## Following are default face and edge colors, default tick sizes,
## default font sizes for tick labels, and so on.  See
## https://matplotlib.org/api/axes_api.html#module-matplotlib.axes
#axes.facecolor:     white   # axes background color
#axes.edgecolor:     black   # axes edge color
axes.linewidth:     0.5     # edge line width
#axes.grid:          False   # display grid or not
#axes.grid.axis:     both    # which axis the grid should apply to
#axes.grid.which:    major   # grid lines at {major, minor, both} ticks
#axes.titlelocation: center  # alignment of the title: {left, right, center}
#axes.titlesize:     large   # font size of the axes title
#axes.titleweight:   normal  # font weight of title
#axes.titlecolor:    auto    # color of the axes title, auto falls back to
                             # text.color as default value
#axes.titley:        None    # position title (axes relative units).  None implies auto
#axes.titlepad:      6.0     # pad between axes and title in points
#axes.labelsize:     medium  # font size of the x and y labels
#axes.labelpad:      4.0     # space between label and axis
#axes.labelweight:   normal  # weight of the x and y labels
#axes.labelcolor:    black
#axes.axisbelow:     line    # draw axis gridlines and ticks:
                             #     - below patches (True)
                             #     - above patches but below lines ('line')
                             #     - above all (False)

#axes.formatter.limits: -5, 6  # use scientific notation if log10
                               # of the axis range is smaller than the
                               # first or larger than the second
#axes.formatter.use_locale: False  # When True, format tick labels
                                   # according to the user's locale.
                                   # For example, use ',' as a decimal
                                   # separator in the fr_FR locale.
#axes.formatter.use_mathtext: False  # When True, use mathtext for scientific
                                     # notation.
#axes.formatter.min_exponent: 0  # minimum exponent to format in scientific notation
#axes.formatter.useoffset: True  # If True, the tick label formatter
                                 # will default to labeling ticks relative
                                 # to an offset when the data range is
                                 # small compared to the minimum absolute
                                 # value of the data.
#axes.formatter.offset_threshold: 4  # When useoffset is True, the offset
                                     # will be used when it can remove
                                     # at least this number of significant
                                     # digits from tick labels.

#axes.spines.left:   True  # display axis spines
#axes.spines.bottom: True
#axes.spines.top:    True
#axes.spines.right:  True

#axes.unicode_minus: True  # use Unicode for the minus symbol rather than hyphen.  See
                           # https://en.wikipedia.org/wiki/Plus_and_minus_signs#Character_codes

axes.prop_cycle: cycler('color', ["2f6698","f36d26","009345","e01f54","178d84","955fa7","92b100","d3a350","777777"]) + cycler(marker=['o', 'v', 's','^' ,'D', '<', 'p','>','*',])# + cycler(linestyle=['-', '--', '-.',':' ,'-', '--', '-.',':','-',])


#Goethe-Blau
#Emo-rot
#Gruen
#Orange
#Lichtblau
#Senfgelb
#Magenta
#Purple
                  # color cycle for plot lines as list of string color specs:
                  # single letter, long name, or web-style hex
                  # As opposed to all other parameters in this file, the color
                  # values must be enclosed in quotes for this parameter,
                  # e.g. '1f77b4', instead of 1f77b4.
                  # See also https://matplotlib.org/tutorials/intermediate/color_cycle.html
                  # for more details on prop_cycle usage.
#axes.xmargin:   .05  # x margin.  See `axes.Axes.margins`
#axes.ymargin:   .05  # y margin.  See `axes.Axes.margins`
#axes.zmargin:   .05  # z margin.  See `axes.Axes.margins`
#axes.autolimit_mode: data  # If "data", use axes.xmargin and axes.ymargin as is.
                            # If "round_numbers", after application of margins, axis
                            # limits are further expanded to the nearest "round" number.
#polaraxes.grid: True  # display grid on polar axes
#axes3d.grid:    True  # display grid on 3D axes


## ***************************************************************************
## * AXIS                                                                    *
## ***************************************************************************
#xaxis.labellocation: center  # alignment of the xaxis label: {left, right, center}
#yaxis.labellocation: center  # alignment of the yaxis label: {bottom, top, center}


## ***************************************************************************
## * DATES                                                                   *
## ***************************************************************************
## These control the default format strings used in AutoDateFormatter.
## Any valid format datetime format string can be used (see the python
## `datetime` for details).  For example, by using:
##     - '%%x' will use the locale date representation
##     - '%%X' will use the locale time representation
##     - '%%c' will use the full locale datetime representation
## These values map to the scales:
##     {'year': 365, 'month': 30, 'day': 1, 'hour': 1/24, 'minute': 1 / (24 * 60)}

#date.autoformatter.year:        %Y
#date.autoformatter.month:       %Y-%m
#date.autoformatter.day:         %Y-%m-%d
#date.autoformatter.hour:        %m-%d %H
#date.autoformatter.minute:      %d %H:%M
#date.autoformatter.second:      %H:%M:%S
#date.autoformatter.microsecond: %M:%S.%f
## The reference date for Matplotlib's internal date representation
## See https://matplotlib.org/examples/ticks_and_spines/date_precision_and_epochs.py
#date.epoch: 1970-01-01T00:00:00
## 'auto', 'concise':
#date.converter:                  auto
## For auto converter whether to use interval_multiples:
#date.interval_multiples:         True

## ***************************************************************************
## * TICKS                                                                   *
## ***************************************************************************
## See https://matplotlib.org/api/axis_api.html#matplotlib.axis.Tick
#xtick.top:           False   # draw ticks on the top side
#xtick.bottom:        True    # draw ticks on the bottom side
#xtick.labeltop:      False   # draw label on the top
#xtick.labelbottom:   True    # draw label on the bottom
#xtick.major.size:    3.5     # major tick size in points
#xtick.minor.size:    2       # minor tick size in points
xtick.major.width:   0.5     # major tick width in points
xtick.minor.width:   0.5     # minor tick width in points
#xtick.major.pad:     3.5     # distance to major tick label in points
#xtick.minor.pad:     3.4     # distance to the minor tick label in points
#xtick.color:         black   # color of the ticks
#xtick.labelcolor:    inherit # color of the tick labels or inherit from xtick.color
#xtick.labelsize:     medium  # font size of the tick labels
#xtick.direction:     out     # direction: {in, out, inout}
#xtick.minor.visible: False   # visibility of minor ticks on x-axis
#xtick.major.top:     True    # draw x axis top major ticks
#xtick.major.bottom:  True    # draw x axis bottom major ticks
#xtick.minor.top:     True    # draw x axis top minor ticks
#xtick.minor.bottom:  True    # draw x axis bottom minor ticks
#xtick.alignment:     center  # alignment of xticks

#ytick.left:          True    # draw ticks on the left side
#ytick.right:         False   # draw ticks on the right side
#ytick.labelleft:     True    # draw tick labels on the left side
#ytick.labelright:    False   # draw tick labels on the right side
#ytick.major.size:    3.5     # major tick size in points
#ytick.minor.size:    2       # minor tick size in points
ytick.major.width:   0.5     # major tick width in points
ytick.minor.width:   0.5     # minor tick width in points
#ytick.major.pad:     3.5     # distance to major tick label in points
#ytick.minor.pad:     3.4     # distance to the minor tick label in points
#ytick.color:         black   # color of the ticks
#ytick.labelcolor:    inherit # color of the tick labels or inherit from ytick.color
#ytick.labelsize:     medium  # font size of the tick labels
#ytick.direction:     out     # direction: {in, out, inout}
#ytick.minor.visible: False   # visibility of minor ticks on y-axis
#ytick.major.left:    True    # draw y axis left major ticks
#ytick.major.right:   True    # draw y axis right major ticks
#ytick.minor.left:    True    # draw y axis left minor ticks
#ytick.minor.right:   True    # draw y axis right minor ticks
#ytick.alignment:     center_baseline  # alignment of yticks


## ***************************************************************************
## * GRIDS                                                                   *
## ***************************************************************************
#grid.color:     b0b0b0  # grid color
#grid.linestyle: -       # solid
#grid.linewidth: 0.8     # in points
#grid.alpha:     1.0     # transparency, between 0.0 and 1.0


## ***************************************************************************
## * LEGEND                                                                  *
## ***************************************************************************
#legend.loc:           best
#legend.frameon:       True     # if True, draw the legend on a background patch
#legend.framealpha:    0.8      # legend patch transparency
#legend.facecolor:     inherit  # inherit from axes.facecolor; or color spec
#legend.edgecolor:     0.8      # background patch boundary color
#legend.fancybox:      True     # if True, use a rounded box for the
                                # legend background, else a rectangle
#legend.shadow:        False    # if True, give background a shadow effect
#legend.numpoints:     1        # the number of marker points in the legend line
#legend.scatterpoints: 1        # number of scatter points
#legend.markerscale:   1.0      # the relative size of legend markers vs. original
#legend.fontsize:      medium
#legend.title_fontsize: None    # None sets to the same as the default axes.

## Dimensions as fraction of font size:
#legend.borderpad:     0.4  # border whitespace
#legend.labelspacing:  0.5  # the vertical space between the legend entries
legend.handlelength:  2.0  # the length of the legend lines
#legend.handleheight:  0.7  # the height of the legend handle
#legend.handletextpad: 0.8  # the space between the legend line and legend text
#legend.borderaxespad: 0.5  # the border between the axes and legend edge
#legend.columnspacing: 2.0  # column separation


## ***************************************************************************
## * FIGURE                                                                  *
## ***************************************************************************
## See https://matplotlib.org/api/figure_api.html#matplotlib.figure.Figure
#figure.titlesize:   large     # size of the figure title (``Figure.suptitle()``)
#figure.titleweight: normal    # weight of the figure title
figure.figsize:     6.8, 4.2   #3.4, 2.1  # figure size in inches
figure.dpi:         108.79       # figure dots per inch
#figure.facecolor:   white     # figure face color
#figure.edgecolor:   white     # figure edge color
#figure.frameon:     True      # enable figure frame
#figure.max_open_warning: 20   # The maximum number of figures to open through
                               # the pyplot interface before emitting a warning.
                               # If less than one this feature is disabled.
#figure.raise_window : True    # Raise the GUI window to front when show() is called.

## The figure subplot parameters.  All dimensions are a fraction of the figure width and height.
#figure.subplot.left:   0.125  # the left side of the subplots of the figure
#figure.subplot.right:  0.9    # the right side of the subplots of the figure
#figure.subplot.bottom: 0.11   # the bottom of the subplots of the figure
#figure.subplot.top:    0.88   # the top of the subplots of the figure
#figure.subplot.wspace: 0.2    # the amount of width reserved for space between subplots,
                               # expressed as a fraction of the average axis width
#figure.subplot.hspace: 0.2    # the amount of height reserved for space between subplots,
                               # expressed as a fraction of the average axis height

## Figure layout
#figure.autolayout: False  # When True, automatically adjust subplot
                           # parameters to make the plot fit the figure
                           # using `tight_layout`
#figure.constrained_layout.use: False  # When True, automatically make plot
                                       # elements fit on the figure. (Not
                                       # compatible with `autolayout`, above).
#figure.constrained_layout.h_pad:  0.04167  # Padding around axes objects. Float representing
#figure.constrained_layout.w_pad:  0.04167  # inches. Default is 3/72 inches (3 points)
#figure.constrained_layout.hspace: 0.02     # Space between subplot groups. Float representing
#figure.constrained_layout.wspace: 0.02     # a fraction of the subplot widths being separated.


## ***************************************************************************
## * IMAGES                                                                  *
## ***************************************************************************
#image.aspect: equal                # {equal, auto} or a number
#image.interpolation:  antialiased  # see help(imshow) for options
#image.cmap:   viridis              # A colormap name, gray etc...
#image.lut:    256                  # the size of the colormap lookup table
#image.origin: upper                # {lower, upper}
#image.resample:  True
#image.composite_image: True  # When True, all the images on a set of axes are
                              # combined into a single composite image before
                              # saving a figure as a vector graphics file,
                              # such as a PDF.


## ***************************************************************************
## * CONTOUR PLOTS                                                           *
## ***************************************************************************
#contour.negative_linestyle: dashed  # string or on-off ink sequence
#contour.corner_mask:        True    # {True, False, legacy}
#contour.linewidth:          None    # {float, None} Size of the contour line
                                     # widths. If set to None, it falls back to
                                     # `line.linewidth`.


## ***************************************************************************
## * ERRORBAR PLOTS                                                          *
## ***************************************************************************
#errorbar.capsize: 0  # length of end cap on error bars in pixels


## ***************************************************************************
## * HISTOGRAM PLOTS                                                         *
## ***************************************************************************
#hist.bins: 10  # The default number of histogram bins or 'auto'.


## ***************************************************************************
## * SCATTER PLOTS                                                           *
## ***************************************************************************
#scatter.marker: o         # The default marker type for scatter plots.
#scatter.edgecolors: face  # The default edge colors for scatter plots.


## ***************************************************************************
## * AGG RENDERING                                                           *
## ***************************************************************************
## Warning: experimental, 2008/10/10
#agg.path.chunksize: 0  # 0 to disable; values in the range
                        # 10000 to 100000 can improve speed slightly
                        # and prevent an Agg rendering failure
                        # when plotting very large data sets,
                        # especially if they are very gappy.
                        # It may cause minor artifacts, though.
                        # A value of 20000 is probably a good
                        # starting point.


## ***************************************************************************
## * PATHS                                                                   *
## ***************************************************************************
#path.simplify: True  # When True, simplify paths by removing "invisible"
                      # points to reduce file size and increase rendering
                      # speed
#path.simplify_threshold: 0.111111111111  # The threshold of similarity below
                                          # which vertices will be removed in
                                          # the simplification process.
#path.snap: True  # When True, rectilinear axis-aligned paths will be snapped
                  # to the nearest pixel when certain criteria are met.
                  # When False, paths will never be snapped.
#path.sketch: None  # May be None, or a 3-tuple of the form:
                    # (scale, length, randomness).
                    #     - *scale* is the amplitude of the wiggle
                    #         perpendicular to the line (in pixels).
                    #     - *length* is the length of the wiggle along the
                    #         line (in pixels).
                    #     - *randomness* is the factor by which the length is
                    #         randomly scaled.
#path.effects:


## ***************************************************************************
## * SAVING FIGURES                                                          *
## ***************************************************************************
## The default savefig parameters can be different from the display parameters
## e.g., you may want a higher resolution, or to make the figure
## background white
#savefig.dpi:       figure      # figure dots per inch or 'figure'
#savefig.facecolor: auto        # figure face color when saving
#savefig.edgecolor: auto        # figure edge color when saving
#savefig.format:    png         # {png, ps, pdf, svg}
#savefig.bbox:      standard    # {tight, standard}
                                # 'tight' is incompatible with pipe-based animation
                                # backends (e.g. 'ffmpeg') but will work with those
                                # based on temporary files (e.g. 'ffmpeg_file')
savefig.pad_inches:   0.5      # Padding to be used when bbox is set to 'tight'
#savefig.directory:    ~        # default directory in savefig dialog box,
                                # leave empty to always use current working directory
#savefig.transparent: False     # setting that controls whether figures are saved with a
                                # transparent background by default
#savefig.orientation: portrait  # Orientation of saved figure

### tk backend params
#tk.window_focus:   False  # Maintain shell focus for TkAgg

### ps backend params
#ps.papersize:      letter  # {auto, letter, legal, ledger, A0-A10, B0-B10}
#ps.useafm:         False   # use of AFM fonts, results in small files
#ps.usedistiller:   False   # {ghostscript, xpdf, None}
                            # Experimental: may produce smaller files.
                            # xpdf intended for production of publication quality files,
                            # but requires ghostscript, xpdf and ps2eps
#ps.distiller.res:  6000    # dpi
#ps.fonttype:       3       # Output Type 3 (Type3) or Type 42 (TrueType)

### PDF backend params
#pdf.compression:    6  # integer from 0 to 9
                        # 0 disables compression (good for debugging)
#pdf.fonttype:       3  # Output Type 3 (Type3) or Type 42 (TrueType)
#pdf.use14corefonts : False
#pdf.inheritcolor:   False

### SVG backend params
#svg.image_inline: True  # Write raster image data directly into the SVG file
#svg.fonttype: path      # How to handle SVG fonts:
                         #     path: Embed characters as paths -- supported
                         #           by most SVG renderers
                         #     None: Assume fonts are installed on the
                         #           machine where the SVG will be viewed.
#svg.hashsalt: None      # If not None, use this string as hash salt instead of uuid4

### pgf parameter
## See https://matplotlib.org/tutorials/text/pgf.html for more information.
pgf.rcfonts: True
#pgf.preamble:  # See text.latex.preamble for documentation
#pgf.texsystem: xelatex

### docstring params
#docstring.hardcopy: False  # set this when you want to generate hardcopy docstring


## ***************************************************************************
## * INTERACTIVE KEYMAPS                                                     *
## ***************************************************************************
## Event keys to interact with figures/plots via keyboard.
## See https://matplotlib.org/users/navigation_toolbar.html for more details on
## interactive navigation.  Customize these settings according to your needs.
## Leave the field(s) empty if you don't need a key-map. (i.e., fullscreen : '')
#keymap.fullscreen: f, ctrl+f   # toggling
#keymap.home: h, r, home        # home or reset mnemonic
#keymap.back: left, c, backspace, MouseButton.BACK  # forward / backward keys
#keymap.forward: right, v, MouseButton.FORWARD      # for quick navigation
#keymap.pan: p                  # pan mnemonic
#keymap.zoom: o                 # zoom mnemonic
#keymap.save: s, ctrl+s         # saving current figure
#keymap.help: f1                # display help about active tools
#keymap.quit: ctrl+w, cmd+w, q  # close the current figure
#keymap.quit_all:               # close all figures
#keymap.grid: g                 # switching on/off major grids in current axes
#keymap.grid_minor: G           # switching on/off minor grids in current axes
#keymap.yscale: l               # toggle scaling of y-axes ('log'/'linear')
#keymap.xscale: k, L            # toggle scaling of x-axes ('log'/'linear')
#keymap.copy: ctrl+c, cmd+c     # Copy figure to clipboard


## ***************************************************************************
## * ANIMATION                                                               *
## ***************************************************************************
#animation.html: none  # How to display the animation as HTML in
                       # the IPython notebook:
                       #     - 'html5' uses HTML5 video tag
                       #     - 'jshtml' creates a JavaScript animation
#animation.writer:  ffmpeg        # MovieWriter 'backend' to use
#animation.codec:   h264          # Codec to use for writing movie
#animation.bitrate: -1            # Controls size/quality trade-off for movie.
                                  # -1 implies let utility auto-determine
#animation.frame_format: png      # Controls frame format used by temp files
#animation.ffmpeg_path:  ffmpeg   # Path to ffmpeg binary. Without full path
                                  # $PATH is searched
#animation.ffmpeg_args:           # Additional arguments to pass to ffmpeg
#animation.convert_path: convert  # Path to ImageMagick's convert binary.
                                  # On Windows use the full path since convert
                                  # is also the name of a system tool.
#animation.convert_args:          # Additional arguments to pass to convert
#animation.embed_limit:  20.0     # Limit, in MB, of size of base64 encoded
                                  # animation in HTML (i.e. IPython notebook)
